ACDC: Weight Sharing in Atom-Coefficient Decomposed Convolution

Convolutional Neural Networks (CNNs) are known to be significantly over-parametrized, and difficult to interpret, train and adapt. In this paper, we introduce a structural regularization across convolutional kernels in a CNN. In our approach, each convolution kernel is first decomposed as 2D dictionary atoms linearly combined by coefficients. The widely observed correlation and redundancy in a CNN hint a common low-rank structure among the decomposed coefficients, which is here further supported by our empirical observations. We then explicitly regularize CNN kernels by enforcing decomposed coefficients to be shared across sub-structures, while leaving each sub-structure only its own dictionary atoms, a few hundreds of parameters typically, which leads to dramatic model reductions. We explore models with sharing across different sub-structures to cover a wide range of trade-offs between parameter reduction and expressiveness. Our proposed regularized network structures open the door to better interpreting, training and adapting deep models. We validate the flexibility and compatibility of our method by image classification experiments on multiple datasets and underlying network structures, and show that CNNs now maintain performance with dramatic reduction in parameters and computations, e.g., only 5\% parameters are used in a ResNet-18 to achieve comparable performance. Further experiments on few-shot classification show that faster and more robust task adaptation is obtained in comparison with models with standard convolutions.

==> fig/rank.py <==
import numpy as np
from matplotlib import pyplot as plt
import pdb

# plt.rc('font', family='Time New Roman')
plt.rcParams['font.sans-serif']=['Time New Roman']


ori_rank0 = [8.3506,  8.3506,  8.3506,  13.0352, 13.0352, 15.0741]
ori_rank1 = [19.6629, 22.0483, 20.4486, 26.1818, 23.0496, 26.3563]

align_rank0 = [31.9824, 31.9833, 31.9847, 31.9874, 31.9814, 31.9840]
align_rank1 = [38.7408, 38.5747, 38.6990, 38.7419, 38.2747, 38.6392]


labels = ['L1 & L2', 'L1 & L3', 'L1 & L4', 'L2 & L3', 'L2 & L4', 'L3 & L4']

fig,ax = plt.subplots(figsize=(8,5),dpi=80)

width_1 = 0.4

ax.bar(np.arange(len(ori_rank1)), ori_rank1, width=width_1,tick_label=labels, label = "0")
ax.bar(np.arange(len(ori_rank0)), ori_rank0, width=width_1,tick_label=labels, label = "0")

ax.bar(np.arange(len(align_rank1))+width_1, align_rank1, width=width_1,tick_label=labels,label="0")
ax.bar(np.arange(len(align_rank0))+width_1, align_rank0, width=width_1,tick_label=labels,label="0")

ax.legend()
plt.show()
